Towards the QED beta function and renormalons at $1/N_f^2$ and $1/N_f^3$

We determine the $1/N_f^2$ and $1/N_f^3$ contributions to the QED beta function stemming from the closed set of nested diagrams. At order $1/N_f^2$ we discover a new logarithmic branch-cut closer to the origin when compared to the $1/N_f$ results. The same singularity location appears at $1/N_f^3$, and these correspond to a UV renormalon singularity in the finite part of the photon two-point function.

==> anc/Ancillary_File.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26816,        632]
NotebookOptionsPosition[     25748,        609]
NotebookOutlinePosition[     26155,        625]
CellTagsIndexPosition[     26112,        622]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Towards the QED beta function and renormalons at 1/",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["N", "f", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d471cbe8-04a2-4e28-8f18-31edafcb494d"],
 " and 1/",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["N", "f", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d0b46b5b-d9ea-4864-bc10-172a1132869e"],
 ":  Ancillary File"
}], "Section",
 CellChangeTimes->{{3.788262698422415*^9, 3.788262725075001*^9}, {
  3.793114230228026*^9, 3.793114236147928*^9}, {3.793115505406959*^9, 
  3.793115553841578*^9}},ExpressionUUID->"b3b93474-5d07-4d0a-831b-\
fb4d12520748"],

Cell["\<\
In this ancillary file we collect the coefficients of nested \
\[Beta]-functions contributions and finite parts shown in Appendix D to 50 \
digit precision. \
\>", "Text",
 CellChangeTimes->{{3.793115564508709*^9, 3.79311565269792*^9}, {
  3.7931157961590643`*^9, 
  3.793115796254518*^9}},ExpressionUUID->"c840c2c1-3b85-464e-91e7-\
396553c14a7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D1"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Beta]2Nested", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "-", "0.0304654462282826190083006035222645821789566198758956935573672777\
5106310905662`50."}], ",", 
      "0.033486238804878166111210097283937622475531888290184048894201967208115\
71722471`50.", ",", 
      RowBox[{
      "-", "0.0033495152371601030624217576846426008517359110534477218592824827\
2143407128292`50."}], ",", 
      RowBox[{
      "-", "0.0049854341798252285986345520329634491658523298983285280672854188\
7309525489616`50."}], ",", 
      "0.001115967108141026072649433431378490522252026468731322769625912895408\
73635908`50.", ",", 
      "0.000343851024588439303935542294170593764562154937107529313394822755558\
69214981`50.", ",", 
      RowBox[{
      "-", "0.0001253643798838896897934290040966856676898325327431202372539793\
2011637354028`50."}], ",", 
      RowBox[{
      "-", "9.6631605731285527389571057014888617380081317134634765487332607796\
913644`50.*^-6"}], ",", 
      "7.871270701083900323638807362411766872158777373649099794223126022178862\
08`50.*^-6", ",", 
      RowBox[{
      "-", "2.9474641685145509737652261779636390273663578506961152520238280480\
054562`50.*^-7"}], ",", 
      RowBox[{
      "-", "2.9371671123098882389966551026919243522000959887460099088409900759\
938733`50.*^-7"}], ",", 
      "3.535340069805456654346112495455199726056200302294702429260032429578164\
`50.*^-8", ",", 
      "6.28831886971745029080510104981730885025983276608353270766619154854035`\
50.*^-9", ",", 
      RowBox[{
      "-", "1.5482638873982934348842684502195349934373045130803904770619213201\
7438`50.*^-9"}], ",", 
      RowBox[{
      "-", "3.9694560860306228589068255045272656507593173389060269363053796548\
42`50.*^-11"}], ",", 
      "3.704354517396832428641124096668330605788219410624468381775236817463`\
50.*^-11", ",", 
      RowBox[{
      "-", "2.8211624091500137669555375701244830840795215464407733265452965193\
4`50.*^-12"}], ",", 
      RowBox[{
      "-", "6.2630906064370649124934632036368517404533281310445604543451592728\
`50.*^-13"}], ",", 
      "4.838046157619537036474981597999404156655898433559404416157399273`50.*^\
-14", ",", 
      RowBox[{
      "-", "9.38438238947439393465801927594460583309177295989184429050419791`\
50.*^-15"}], ",", 
      RowBox[{
      "-", "4.42940398078693523076446485359130689997223618686237276039626558`\
50.*^-15"}], ",", 
      RowBox[{
      "-", "9.0373285800983008553830638252593758815530467814521823363019914`\
50.*^-16"}], ",", 
      RowBox[{
      "-", "2.9474958913921008106973382387566849698696587514641341593007461`\
50.*^-16"}], ",", 
      RowBox[{
      "-", "9.479685873671852444843523560627805851680371385351672207092403`50.\
*^-17"}], ",", 
      RowBox[{
      "-", "2.888689695210524268329673714429345945432659781682172400250928`50.\
*^-17"}], ",", 
      RowBox[{
      "-", "8.96163648719704899100855555239182087326672870593651981023481`50.*^\
-18"}], ",", 
      RowBox[{
      "-", "2.7922269888814737959777290605424788248979817246407100816471405490\
59476746313091`50.*^-18"}], ",", 
      RowBox[{
      "-", "8.7044009393360726576310392777143959378355908914302640972826741390\
2810730848281`50.*^-19"}], ",", 
      RowBox[{
      "-", "2.7199837912572407998285797561309619012696374536225149331499489094\
3016382625596`50.*^-19"}], ",", 
      RowBox[{
      "-", "8.5173847530317589328850150714929747146297575064902801509706879753\
212523078704`50.*^-20"}], ",", 
      RowBox[{
      "-", "2.6721135685534106616329936726203350454984102598264214417230694788\
340781405336`50.*^-20"}], ",", 
      RowBox[{
      "-", "8.3980597624186177402995028992329769449852349078748859084814026766\
08944826446`50.*^-21"}], ",", 
      RowBox[{
      "-", "2.6438346867426790089369883253883143429193399517213182105786432990\
98260544913`50.*^-21"}], ",", 
      RowBox[{
      "-", "8.3364156833193019159951434846398865520248925532084294568086708056\
4343483295`50.*^-22"}], ",", 
      RowBox[{
      "-", "2.6325522690265923685052217959114061402662769156508679470304598339\
8193331262`50.*^-22"}], ",", 
      RowBox[{
      "-", "8.3251653225537356595647403201242360187698365189009459973581829115\
388521155`50.*^-23"}], ",", 
      RowBox[{
      "-", "2.6363023529914490828446951779973771399133185494419131954088546732\
690321947`50.*^-23"}], ",", 
      RowBox[{
      "-", "8.3590074591579832673087544848481740432426874662335038812822994744\
19824536`50.*^-24"}], ",", 
      RowBox[{
      "-", "2.6536531616801211965546892186506159692036609312720571063657787942\
92496075`50.*^-24"}], ",", 
      RowBox[{
      "-", "8.4340914441360575643990583192597526557582479429424058511621273943\
4130276`50.*^-25"}], ",", 
      RowBox[{
      "-", "2.6835745504037484053314309994471888931452916299961845027483082788\
72381`50.*^-25"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.79311245006479*^9, 3.793112453211149*^9}, {
  3.793112509807427*^9, 3.793112521248869*^9}, {3.79311402306183*^9, 
  3.7931140248053007`*^9}, {3.79311566860851*^9, 3.7931157115433483`*^9}, {
  3.793115790166751*^9, 
  3.7931157902288027`*^9}},ExpressionUUID->"9f99ebfa-90a0-437d-aa2e-\
9cbe2b0155cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D2"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Beta]3Nested", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "-", "0.0110566556939589595762871652039518709046307686190267411718431600\
5028044020252`50."}], ",", 
      "0.024840865494433126990396495943038592028393820722285433577046786402000\
00999041`50.", ",", 
      RowBox[{
      "-", "0.0113343739520326372760917654785759549864290938345837934524178376\
491194138021`50."}], ",", 
      RowBox[{
      "-", "0.0041988852802414586640083061384750155612704089281062771653589021\
4928857966128`50."}], ",", 
      "0.003789786435930521019172330760512288520270796938386737647544273648426\
16963988`50.", ",", 
      "0.000013523014473165920436994719974082653344014242525568975741142300696\
40391529`50.", ",", 
      RowBox[{
      "-", "0.0005556108777485321718916822701814316705718673290510835012006722\
3212401728284`50."}], ",", 
      "0.000080110400976143676907638254770117066572901743165448591916620834410\
4484181`50.", ",", 
      "0.000046109077658213662431967999577700388260684485927688381962807786809\
27291343`50.", ",", 
      RowBox[{
      "-", "0.0000127565893596694508000471697013502837713004940899340298323700\
6623570632806`50."}], ",", 
      RowBox[{
      "-", "2.0411522917884731631640051784115369677322414419724899401066847205\
9475925`50.*^-6"}], ",", 
      "1.082827586250576652229218963421422832547301089098689749627317840646977\
24`50.*^-6", ",", 
      "8.45909093659285518836795754350267720042426872682133143465667330946492`\
50.*^-9", ",", 
      RowBox[{
      "-", "5.8508380627697302977044510154540381454004100844172206388070612181\
30233`50.*^-8"}], ",", 
      "5.18496975895076039599218769009201519009340507204876052967442575529381`\
50.*^-9", ",", 
      "2.07744524423491722574028727073229540016669783142411378206357775073581`\
50.*^-9", ",", 
      RowBox[{
      "-", 
       "3.9104928846502476346750445749708352206029502195323045505240345201542`\
50.*^-10"}], ",", 
      RowBox[{
      "-", "4.1692574639267391159143737255941355356093141151811439225553411240\
37`50.*^-11"}], ",", 
      "1.681150990917879286758483221706104945623403579871231491662969777917`\
50.*^-11", ",", 
      RowBox[{
      "-", "8.472634707395063804667298966208600690868245354272228719547639565`\
50.*^-14"}], ",", 
      RowBox[{
      "-", "4.7285533569455483042832553662944785352893247801371029845214912058\
`50.*^-13"}], ",", 
      "4.378605581197104595553436721906253158784391535066800966316207436`50.*^\
-14", ",", 
      "9.07605015218136991467281969877130286806036685396968958938351352`50.*^-\
15", ",", 
      RowBox[{
      "-", "1.53360972986558791172038567237056084088693504696058272623505135`\
50.*^-15"}], ",", 
      "5.723620803097701450630893319101235025739226678467578573774224329939917\
398729036`50.*^-18", ",", 
      "5.601863283001346676225787600458321537066811033178141894793071`50.*^-\
17", ",", 
      "3.282188391116558628401572754195019295528900668913801924577801947409127\
504949224`50.*^-18"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.793114077531493*^9, 3.7931140903169813`*^9}, {
  3.793115686512023*^9, 
  3.7931157203343077`*^9}},ExpressionUUID->"0c448ea4-2c74-4f37-bbcd-\
714b0291f0a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D3"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Beta]2NestedSubtracted", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "-", "0.0299510429361015490494528668967501788867755499170479569318528744\
5888203909778`50."}], ",", 
      "0.033589119463314380102979644609040503133968102281953596219304847866551\
93121647`50.", ",", 
      RowBox[{
      "-", "0.0033266528686187221753618582790641829276389746108322668981485092\
4178157928474`50."}], ",", 
      RowBox[{
      "-", "0.0049799907587439474350488616983019210886863926500867530765392347\
1127323299183`50."}], ",", 
      "0.001117327963411346363545856015043872541543510780791766517312458935864\
24183516`50.", ",", 
      "0.000344203838917781601575355556602359473267354573567644359091334691973\
08245841`50.", ",", 
      RowBox[{
      "-", "0.0001252702960627317437561454674482148120351126296870895584015761\
3707253612465`50."}], ",", 
      RowBox[{
      "-", "9.6375013491763856378797775246331738321754308800005641344414835859\
1752377`50.*^-6"}], ",", 
      "7.878398263292835629493620744871680179334527605166575464859730798227151\
14`50.*^-6", ",", 
      RowBox[{
      "-", "2.9273607879252462649439576633331143148193700182109274630487889360\
743845`50.*^-7"}], ",", 
      RowBox[{
      "-", "2.9314232892843726079048640985117744343295280366073848262766931868\
7071`50.*^-7"}], ",", 
      "3.551933336323612921944619840864521711015618830695174890001334553711748\
`50.*^-8", ",", 
      "6.33671589706207273796741414059449797305813680725157738482832274392997`\
50.*^-9", ",", 
      RowBox[{
      "-", "1.5340294675910515386600587176380087808495680303839067484848239097\
6567`50.*^-9"}], ",", 
      RowBox[{
      "-", "3.5476954991493814893006112058153778703819400738250275710580489760\
65`50.*^-11"}], ",", 
      "3.830142762607027223085082747161349768356910875648626087199879300607`\
50.*^-11", ",", 
      RowBox[{
      "-", "2.4437976735194293836236616186454255963734471513683002102713690699\
1`50.*^-12"}], ",", 
      RowBox[{
      "-", "5.1250064831067310580005039848904878886413577332069431195507749015\
`50.*^-13"}], ",", 
      "8.28678592528721538342334286692777946517702085124915391553432161`50.*^-\
14", ",", 
      "1.11178212081854016475003675992436249718990396351174114238208746`50.*^-\
15", ",", 
      RowBox[{
      "-", "1.2222426026418720337231143981868999101639460158223883225699006`\
50.*^-15"}], ",", 
      "7.979663128798929488770775713141388871923764097371032730321946`50.*^-\
17", ",", 
      "7.87486910627280521519360371120888051289329996710306435713111`50.*^-\
18", ",", 
      RowBox[{
      "-", "1.3942481671250410271613382029208432390694005468758330933913941585\
37222104623253`50.*^-18"}], ",", 
      "2.343489086416885185946919484091670306735630190045591910796243220750207\
0645957`50.*^-20", ",", 
      "1.053546406932010610888779423608896868311912401174292406019791300479813\
4866731`50.*^-20", ",", 
      RowBox[{
      "-", "8.8460404304785465230224159157354073580684421236167542202747262070\
6757795329`50.*^-22"}], ",", 
      RowBox[{
      "-", "2.1500811947563629368683152340096571698104923433895959146132002549\
121525538`50.*^-23"}], ",", 
      "7.431224794576933934288330372402751742812206371167237855509650815370287\
762`50.*^-24", ",", 
      RowBox[{
      "-", "3.1095591275736500610847000523826508643077573813002346079471878035\
8025027`50.*^-25"}], ",", 
      RowBox[{
      "-", "2.6171995335804143570531717230021662959291859611598016236738322847\
270848`50.*^-26"}], ",", 
      "3.227550710229244783619034089476915695845566560691843141281968120187249\
`50.*^-27", ",", 
      RowBox[{
      "-", "4.1752335018524898125193126765654232121934196132698694275101777114\
675`50.*^-29"}], ",", 
      RowBox[{
      "-", "1.3605245149577684105159199779488266065748326975178180451376263122\
409`50.*^-29"}], ",", 
      "9.0576761852479263408405587304102173672097088019253926792435836165`50.*^\
-31", ",", 
      "1.3024982283725657533648836577284787345897667984851113610546629595`50.*^\
-32", ",", 
      RowBox[{
      "-", "4.36975018331214921392489242355518719169854143391811486947752421`\
50.*^-33"}], ",", 
      "1.6108083968520730438683636364789736145839067389369111635496499`50.*^-\
34", ",", 
      "8.470583443393889043038128221921553709496720674218218651881553`50.*^-\
36", ",", 
      RowBox[{
      "-", "9.52555045166239558224738487073771935762236987221440746382348`50.*^\
-37"}], ",", 
      "1.481445609222489956536930461888956898829685712094896795442227115544224\
03128299`50.*^-38"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.793114835667143*^9, 3.7931148699145117`*^9}, {
  3.793115725563341*^9, 
  3.793115731132388*^9}},ExpressionUUID->"9a2f2b59-6242-45af-b7d5-\
55abcde4b5cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D4"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F1", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.2005274860516441672180328506987172651921927929921464481603800307297218\
041474`50.", ",", 
      "0.139624354661955369091014338496227981907930963434505838859585558914128\
87818817`50.", ",", 
      "0.015947624841907929362948128637258826513130023529858527785271222782662\
20380341`50.", ",", 
      "0.072622091108947053950985325890780617817601060885554895714427498236055\
53486526`50.", ",", 
      "0.075370016791176208249138787115528103244318236239973802987130607915317\
48398385`50.", ",", 
      "0.176509758653573398249409007576017362186711133788229499374090761534824\
09186783`50.", ",", 
      "0.352984040663221087292973697281905417166495852998206762048766334395978\
43807163`50.", ",", 
      "0.957223863530003695886869203584814137518826045440812559616024697197749\
77708204`50.", ",", 
      "2.715232273445345810404527104896711789686114951874567809461067226890642\
2609284`50.", ",", 
      "8.940922443726586430073112874069629663793016363053543647458508622506131\
38794695`50.", ",", 
      "31.91833268913309322714486108273723184016244107024089912990798572234658\
208282388`50.", ",", 
      "125.8002746787959506437745882979502927640380735157825321965732116992677\
5369057983`50.", ",", 
      "536.1956787380126095998180721226335861329852501723760964800585`50.", 
      ",", "2471.0405297192627696500554519454745596642148495685246553488194`\
50.", ",", 
      "12209.2121550595797867127124686780219570354805654248883278809575`50.", 
      ",", "64461.5743983990049382547310750415050124141652495185869170494873`\
50.", ",", 
      "361938.3393504292017561920761002372478841539198066972595555638644`50.",
       ",", "2.154002350910934635084958281933764016417269876869323659554595682\
3`50.*^6", ",", 
      "1.35415013731578407368945710364678700791476984393382604234843971114`50.\
*^7", ",", 
      "8.96755664042405689513643658158389519110189424369946188498578133512`50.\
*^7", ",", 
      "6.239153347724339467899606310085573176285266701452055613026477560906`\
50.*^8", ",", 
      "4.5499779782828491681348174802799242521039813259798905971308942380272`\
50.*^9", ",", 
      "3.47052715862829065778735730154362561394173062701249691480470152711665`\
50.*^10", ",", 
      "2.763379490815869149323881631608531421580947442748285984712856100312563\
`50.*^11", ",", 
      "2.292815891402671433554946261809259825008831523821934582685242328376081\
9`50.*^12", ",", 
      "1.979107366076054558828137330414284293896321414354151597406176221477870\
24`50.*^13", ",", 
      "1.774529944181151815466507380595272641247481568999700575400795483398310\
492`50.*^14", ",", 
      "1.650450259485557272511086982895988224613053852958010296666443850088035\
0709`50.*^15", ",", 
      "1.590235281798962746536052372797756848370107171319813360538220721777478\
60837`50.*^16", ",", 
      "1.585382001159730828544601842740568862600605938530239863734835129330497\
207963`50.*^17", ",", 
      "1.633536551290808809156737993022471945934002474874847006235149777151414\
9851766`50.*^18", ",", 
      "1.737747477615853644822261274191642723808131266384848360524198087297739\
37141966`50.*^19", ",", 
      "1.906674327973540327374707662186344808342333945180964359171645673510561\
7231399`50.*^20", ",", 
      "2.155726482941952079084299839108635707543573082792122618053550662914172\
5281821883`50.*^21", ",", 
      "2.509326031434191731712133604395842423220736874866758545331746`50.*^\
22", ",", 
      "3.0047446131634724391196976439757660095987883515967026706693167`50.*^\
23", ",", 
      "3.69833062722487830809298289611948162041202707398185642367276853`50.*^\
24", ",", 
      "4.675526853226517037438808020657103318870687144125019040171983971`50.*^\
25", ",", 
      "6.0670537370576272683438378240280348530581608886681126401528988254`50.*^\
26", ",", 
      "8.07530549812755958918643471699571624050942587831832596066137227869`50.\
*^27", ",", 
      "1.101792151737939523397395648208716124379596229572670019068542203088`\
50.*^29", ",", 
      "1.54006510176236740808852088418052239159153694585601531062924175536078`\
50.*^30", ",", 
      "2.204086634606458737878694133587479582852853097385905064973964339196026\
`50.*^31", ",", 
      "3.227984381670770572159081197663970868476086679523807608673055881654261\
3`50.*^32"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.793115354482666*^9, 3.793115380933079*^9}, {
  3.793115751926632*^9, 
  3.793115755285351*^9}},ExpressionUUID->"89ef8f6c-80ff-4ce6-bd40-\
7c4d6cf4ae55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D5"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2Nested", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.1999325581332912453222952760817942148152455100940161902068545603492657\
1786707`50.", ",", 
      "0.196249091344425331314021295870410992772029319250220492290037095879037\
82136339`50.", ",", 
      "0.369293362219608378101780698294674142530404945177808912258912304328983\
42494971`50.", ",", 
      "0.730414748950392813333994780470749268002305585628342413054464137102473\
60597293`50.", ",", 
      "1.916316709946413047412022599632014250079321672062830193488401317609853\
49998105`50.", ",", 
      "5.111676496253585467693344573701225816456073906792900764791842686152785\
2574535`50.", ",", 
      "16.24570457709360339282830944319709333801246051639796632104099604168780\
066298629`50.", ",", 
      "55.23075326170077444861140936021396381794007524924096578385250507405998\
015683591`50.", ",", 
      "209.4582723502229760919982383801879497295002659723185711038165`50.", 
      ",", "856.6308375874631052569882515320612328026980819259210594021137`50.\
", ",", "3803.3592859586139322719497828373908359196767089050511414196326`50.",
       ",", "18111.9218586288742466963682964082387978626414819860551213370035`\
50.", ",", 
      "92358.2604410031998568251026561396960161743478186522686956284884`50.", 
      ",", "501401.2828729730699264553400827657762688434934621248013926760923`\
50.", ",", 
      "2.8893550206494418459228675870812558744155239326222594587190710423`50.*^\
6", ",", "1.76084707405703790097940776595877513947457540445850098507249015501`\
50.*^7", ",", 
      "1.131710393361446230003207356990011108473322407121736226254580436285`\
50.*^8", ",", 
      "7.649706004224043039329855020445568647727625183606748563571713390275`\
50.*^8", ",", 
      "5.4252367210052518114141509917610751014058124504114508290427473482565`\
50.*^9", ",", 
      "4.02805134911611559486141784654632238191897889106644956644153632706352`\
50.*^10", ",", 
      "3.124694412702637324574309408458752333579411003166117618474629154139483\
`50.*^11", ",", 
      "2.527882214228099721219573936094890162911472772072397125845929199460948\
6`50.*^12", ",", 
      "2.129170145626217251453097549844063855351751093663253261854898080120442\
18`50.*^13", ",", 
      "1.864192943187210661815227541019638775612126390960074597005971591670497\
931`50.*^14", ",", 
      "1.694228744176765793097817165364668099149674821568803605645057483658058\
761`50.*^15", ",", 
      "1.596144647899507658883367561445888454964584601512525685298549320827764\
25598`50.*^16", ",", 
      "1.556862320753230255130894406437420420835220274910866156749678398248641\
673958`50.*^17", ",", 
      "1.570365787215186098634905594926328857096824583262929461373395138214978\
2623305`50.*^18", ",", 
      "1.636257835408103996053929004415331045611182430827026691482535726460424\
37421782`50.*^19"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.79311541452663*^9, 3.7931154205479403`*^9}, {
  3.7931157594731493`*^9, 
  3.7931157631672*^9}},ExpressionUUID->"c9fe36be-0932-4c0c-8864-055f028646d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "Eq"}], ".", " ", "D6"}], " ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F3Nested", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.3004758066724256550294531559709131810289556099618121333863936289688621\
3302454`50.", ",", 
      "0.760215991990954658909575228583505032935583577649167616688241345152838\
33705935`50.", ",", 
      "2.287890044699835762785827529632584265816253071960919890172510522383194\
06510389`50.", ",", 
      "7.712492262567283170001345459092543342580749805676676973748194328857546\
07575351`50.", ",", 
      "26.89176575058830982552319656832921041298200875868050081702710971314014\
461090914`50.", ",", 
      "103.4667431103443611505094442534795737868083314421910838803561860273268\
4317840601`50.", ",", 
      "423.1630420332364062326419665597602574280079415710368202675244`50.", 
      ",", "1872.4345103314580523344331025297100091357167198192520305079443`\
50.", ",", 
      "8830.6429448028943720660486891876616929324033440878091197798857`50.", 
      ",", "44511.0073378119112143524503216045451590599641364362402494158824`\
50.", ",", 
      "238229.5294711077768665755914383487052579205519438434267072603321`50.",
       ",", "1.351926669439954416161542378342110267288535277251358619064150788\
7`50.*^6", ",", 
      "8.1046299095047346772394025136940137882783574476609140911185459355`50.*^\
6", ",", "5.12115157304789533243504254690069564560057550452466487263934672908`\
50.*^7", ",", 
      "3.401799897271342152431627241905861857594343307169169337703017746422`\
50.*^8", ",", 
      "2.3704243134826186022179669168039032901432692592418205001192025898032`\
50.*^9", ",", 
      "1.7290181385556175203354851680562923320056103010035860216301646566655`\
50.*^10", ",", 
      "1.317681168014219063304415810751081542628009305362480691706361886219121\
`50.*^11", ",", 
      "1.047336448245766683510019875892827544600264017036658838546503597645488\
2`50.*^12", ",", 
      "8.668000009137031938864261919197543979946107510545988146663287378758044\
2`50.*^12", ",", 
      "7.458424993952903957994028358656229375636426848245020513484565014508214\
88`50.*^13", ",", 
      "6.662808644742625761145734588717375661074279937451540258734575149065392\
755`50.*^14", ",", 
      "6.171299649909198553060057139481341061224469939687885064146752441082904\
4434`50.*^15"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.793115474230776*^9, 3.7931154804700727`*^9}, {
  3.793115767144042*^9, 
  3.7931157700103397`*^9}},ExpressionUUID->"69599b8d-3c80-429a-8095-\
3c4dd935954d"]
}, Open  ]]
},
WindowSize->{1273, 518},
WindowMargins->{{24, Automatic}, {Automatic, 106}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 688, 18, 72, "Section",ExpressionUUID->"b3b93474-5d07-4d0a-831b-fb4d12520748"],
Cell[1271, 42, 357, 8, 35, "Text",ExpressionUUID->"c840c2c1-3b85-464e-91e7-396553c14a7e"],
Cell[1631, 52, 5349, 130, 1009, "Input",ExpressionUUID->"9f99ebfa-90a0-437d-aa2e-9cbe2b0155cd"],
Cell[6983, 184, 3358, 80, 687, "Input",ExpressionUUID->"0c448ea4-2c74-4f37-bbcd-714b0291f0a2"],
Cell[10344, 266, 4893, 116, 1009, "Input",ExpressionUUID->"9a2f2b59-6242-45af-b7d5-55abcde4b5cf"],
Cell[15240, 384, 4671, 98, 1078, "Input",ExpressionUUID->"89ef8f6c-80ff-4ce6-bd40-7c4d6cf4ae55"],
Cell[19914, 484, 3203, 65, 733, "Input",ExpressionUUID->"c9fe36be-0932-4c0c-8864-055f028646d3"],
Cell[23120, 551, 2612, 55, 595, "Input",ExpressionUUID->"69599b8d-3c80-429a-8095-3c4dd935954d"]
}, Open  ]]
}
]
*)


